NARRATE: Versatile Language Architecture for Optimal Control in Robotics

The impressive capabilities of Large Language Models (LLMs) have led to various efforts to enable robots to be controlled through natural language instructions, opening exciting possibilities for human-robot interaction The goal is for the motor-control task to be performed accurately, efficiently and safely while also enjoying the flexibility imparted by LLMs to specify and adjust the task through natural language. In this work, we demonstrate how a careful layering of an LLM in combination with a Model Predictive Control (MPC) formulation allows for accurate and flexible robotic control via natural language while taking into consideration safety constraints. In particular, we rely on the LLM to effectively frame constraints and objective functions as mathematical expressions, which are later used in the motor-control module via MPC. The transparency of the optimization formulation allows for interpretability of the task and enables adjustments through human feedback. We demonstrate the validity of our method through extensive experiments on long-horizon reasoning, contact-rich, and multi-object interaction tasks. Our evaluations show that NARRATE outperforms current existing methods on these benchmarks and effectively transfers to the real world on two different embodiments. Videos, Code and Prompts at narrate-mpc.github.io

==> Code/clean_plate_query.m <==
objects=[sponge, plate]
# Query: Clean the plate with the sponge

==> Code/code.m <==
objective="ca.norm_2(x-blue_cube
                     + np.array([0,0,d]))**2"
equality_constraints=[]
inequality_constraints=["d_min-ca.norm_2(x-red_cube)","d_min-ca.norm_2(x-green_cube)"]

==> Code/code_figure8.m <==
OD:"min ca.norm_2(x-(plate+[0.05*p.cos(t),                  0.05*p.sin(t),0]))**2 s.t.[...]"
User:# The gripper is too slow. Please increase    its speed
OD:"min ca.norm_2(x-(plate+[0.05*p.cos(2*t),                0.05*sin(2*t),0]))**2 s.t.[...]"
